Large-scale probabilistic predictors with and without guarantees of validity

This paper studies theoretically and empirically a method of turning machine-learning algorithms into probabilistic predictors that automatically enjoys a property of validity (perfect calibration) and is computationally efficient. The price to pay for perfect calibration is that these probabilistic predictors produce imprecise (in practice, almost precise for large data sets) probabilities. When these imprecise probabilities are merged into precise probabilities, the resulting predictors, while losing the theoretical property of perfect calibration, are consistently more accurate than the existing methods in empirical studies.

==> calcIVAP.m <==
function [ p0,p1, probs ] = calcIVAP( cal,out )
%calcIVAP outputs inductive Venn Abers probabilities

k=size(cal,1);


%% sort
 
[kSort,IX]=sort(cal(:,1));
 
klabel=cal(:,2);
klabelSort=zeros(k,1);
 
for i=1:k
klabelSort(i)=klabel(IX(i));
end
 
%% remove duplicates
 
 
[C, ia, ic] = unique(kSort);
 
w=zeros(numel(C),1);
ydash=zeros(numel(C),1);
 
w(1:end-1)=diff(ia);
w(end)=numel(kSort)-ia(end)+1;
 
kdash=numel(C);
P=zeros(kdash+2,2);
 
for i=1:kdash
    v=ones(numel(klabelSort),1);
    v(ic~=i)=0;
  ydash(i)= 1/w(i)*sum((v.*klabelSort));
end
 
 
P(1,:)=-1;
for i=3:kdash+2
P(i,1)=sum(w(1:i-2));
P(i,2)=sum(w(1:i-2).*ydash(1:i-2));
end
 
 
%% precalculate

% label 1 first

p1=zeros(size(C,1)+1,2);
p1(2:end,1)=C;

P1=P(1:end,:)+1;
P1(1,:)=[];

for i=1:size(p1,1)
   
    %push the point i down by 1
    %is the point lower than the implied gradient
    %no
    %set p1 to be the latest gradient
    %yes
    %if so calculate new set of gradients and take the minimum
    %store the new point and gradient 
    %set p1 latest to be the new gradient
    %repeat
    
    P1(i,1)=P1(i,1)-1;
    P1(i,2)=P1(i,2)-1;
    
    if(i==1)
    
    %calculate gradients
    grads=P1(:,2)./P1(:,1);
    %find minimum gradint
    [grad,~]=min(grads);
    p1(i,2)=grad;
    cPoint=1;
    
    else
    %calculate gradient implied point
    impPoint=P1(cPoint,2)+(P1(i,1)-P1(cPoint,1))*grad;
    %is the point lower than the implied gradient
    if(P1(i,2)<impPoint)
    %if so calculate new set of gradients and take the minimum
    grads=(P1(i:end,2)-P1(i,2))./(P1(i:end,1)-P1(i,1));
    %store the new point and gradient 
    [grad,~]=min(grads);
    cPoint=i;
    %set p1 latest to be the new gradient
    p1(i,2)=grad;
    else       
    %no
    %set p1 to be the latest gradient
    p1(i,2)=grad;
    end
    
    end
       
end

% label 0 now

p0=zeros(size(C,1)+1,2);
p0(2:end,1)=C;

P0=P;
P0(1,:)=[];

for i=size(p1,1):-1:1
   
    %push the point i down by 1
    %is the point lower than the implied gradient
    %no
    %set p0 to be the latest gradient
    %yes
    %if so calculate new set of gradients and take the minimum
    %store the new point and gradient 
    %set p0 latest to be the new gradient
    %repeat
    
    P0(i,1)=P0(i,1)+1;
    P0(i,2)=P0(i,2);
    
    if(i==size(p1,1))
    
    %calculate gradients
     grads=(P0(1:end,2)-P0(i,2))./(P0(1:end,1)-P0(i,1));
    %find maximum gradient
    [grad,~]=max(grads);
    p0(i,2)=grad;
    cPoint=size(p1,1);
    
    else
    %calculate gradient implied point
    impPoint=P0(cPoint,2)+(P0(i,1)-P0(cPoint,1))*grad;
    %is the point lower than the implied gradient
    if(P0(i,2)<impPoint)
    %if so calculate new set of gradients and take the minimum
    grads=(P0(1:end,2)-P0(i,2))./(P0(1:end,1)-P0(i,1));
    %take out the grads not needed
    grads(i:end)=0;
    %store the new point and gradient 
    [grad,~]=max(grads);
    cPoint=i;
    %set p1 latest to be the new gradient
    p0(i,2)=grad;
    else       
    %no
    %set p1 to be the latest gradient
    p0(i,2)=grad;
    end
    
    end
       
end
 
 
%% get probs
 
 
probs=zeros(size(out,1),2);

for i=1:size(out,1)
   
   
ind0=find(C>out(i,1),1);

if(isempty(ind0))
ind0=size(p0,1);
end

if(ind0==0)
ind0=1;
end

ind1=find(C>=out(i,1),1);

if(isempty(ind1))
ind1=size(p1,1)-1;
end


probs(i,:)=[p0(ind0,2),p1(ind1,2)];   
end


end



==> calcLoss.m <==
function [ lossBrier,lossLog ] = calcLoss( prob,actual )
%calcLoss - Brier and log losses for VA predictors

lossBrier=4*(sum((actual-prob).^2))/size(actual,1);
lossLog=zeros(size(actual,1),1);
lossLog(actual==1)=-log2(prob(actual==1,1));
lossLog(actual==0)=-log2(1-prob(actual==0,1));
lossLog=sum(lossLog)/size(actual,1);

end


==> calcProbs.m <==
function [probs] = calcProbs(train,cal,test,actCal,trainSetInt,calSetInt,testSetInt, mdata,wekaAlgorithm,tuningType,X,Y,I,J)

if nargin<12

% train wekaAlgorithm

switch wekaAlgorithm

    case 'tree'
        
        nb=javaObject(['weka.classifiers.','trees.J48']);
        lossBrierTrain=zeros(6,1);
        lossLogTrain=zeros(6,1);
        
        for i=1:6
        
        nb.setOptions(weka.core.Utils.splitOptions(char(strcat({' '},'-C',{' '},num2str(0.25*10^(-i)),' -M 2'))));
        nb.buildClassifier(train);
        [~, classProbsCal] = wekaClassify(cal,nb);
        [ lossB,lossL ] = calcLoss( classProbsCal(:,2),actCal );
        lossBrierTrain(i)=lossB;
        lossLogTrain(i)=lossL;
        end
        
        % save losses
        if strcmp(tuningType,'coarse')
        [~,I]=min(lossBrierTrain); 
        save(strcat('lossesTreeCoarse','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain','lossLogTrain')
        nb.setOptions(weka.core.Utils.splitOptions(char(strcat(' -C',{' '},num2str(0.25*10^(-I)),' -M 2'))));
        nb.buildClassifier(train);
        else
               
       % use X which is the minimum supplied Brier loss setting of coarse tuning
       load(strcat('lossesTreeCoarse','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain','lossLogTrain'); 
       [~,X]=min(lossBrierTrain);    
       
        lossBrierTrain2=zeros(5,1);
        lossLogTrain2=zeros(5,1); 
        
        
        for i=1:5
                
        nb.setOptions(weka.core.Utils.splitOptions(char(strcat({' '},'-C',{' '},num2str(0.25*10^(-((X-1)+i/3))),' -M 2'))));
        nb.buildClassifier(train);
        [~, classProbsCal] = wekaClassify(cal,nb);
        [ lossB,lossL ] = calcLoss( classProbsCal(:,2),actCal );
        lossBrierTrain2(i)=lossB;
        lossLogTrain2(i)=lossL;
        end
        
        % find minimum loss;
        
        [~,I]=min(lossBrierTrain2); 
        
        %save
        
        save(strcat('lossesTreeFine','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain2','lossLogTrain2')                                
        
        nb.setOptions(weka.core.Utils.splitOptions(char(strcat(' -C',{' '},num2str(0.25*10^(-((X-1)+I(1)/3))),' -M 2'))));
        nb.buildClassifier(train); 
        
        end
        
    case 'SMO'
        
      nb=javaObject(['weka.classifiers.','functions.SMO']);
      
        lossBrierTrain=zeros(6,1);
        lossLogTrain=zeros(6,1);
        
        for i=1:6   
        nb.setOptions(weka.core.Utils.splitOptions(char(strcat({' '},'-C',{' '},num2str(0.0001*10^i),' -L 0.001 -P 1.0E-12 -N 0 -M -V -1 -W 1 -K "weka.classifiers.functions.supportVector.PolyKernel -E 1.0 -C 250007"'))));
        nb.buildClassifier(train);
        [~, classProbsCal] = wekaClassify(cal,nb);
        [ lossB,lossL ] = calcLoss( classProbsCal(:,2),actCal );
        lossBrierTrain(i)=lossB;
        lossLogTrain(i)=lossL;
        end
        
        % save losses
        if strcmp(tuningType,'coarse')
        [~,I]=min(lossBrierTrain); 
        save(strcat('lossesSMOCoarse','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain','lossLogTrain')
        nb.setOptions(weka.core.Utils.splitOptions(char(strcat({' '},'-C',{' '},num2str(0.0001*10^I(1)),' -L 0.001 -P 1.0E-12 -N 0 -M -V -1 -W 1 -K "weka.classifiers.functions.supportVector.PolyKernel -E 1.0 -C 250007"'))));
        nb.buildClassifier(train);
        else
               
       % use X which is the minimum supplied Brier loss setting of coarse tuning
       load(strcat('lossesSMOCoarse','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain','lossLogTrain'); 
       [~,X]=min(lossBrierTrain);        
       
        lossBrierTrain2=zeros(5,1);
        lossLogTrain2=zeros(5,1);
        
        for i=1:5

        
        nb.setOptions(weka.core.Utils.splitOptions(char(strcat(' -C',{' '},num2str(0.0001*10^((X-1)+i/3)),' -L 0.001 -P 1.0E-12 -N 0 -M -V -1 -W 1 -K "weka.classifiers.functions.supportVector.PolyKernel -E 1.0 -C 0"'))));
        nb.buildClassifier(train);
        [~, classProbsCal] = wekaClassify(cal,nb);
        [ lossB,lossL ] = calcLoss( classProbsCal(:,2),actCal );
        lossBrierTrain2(i)=lossB;
        lossLogTrain2(i)=lossL;
        end
        
        % find minimum loss;
        
        [~,I]=min(lossBrierTrain2); 
        
        %save
        
        save(strcat('lossesSMOFine','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain2','lossLogTrain2')                                
        
        nb.setOptions(weka.core.Utils.splitOptions(char(strcat(' -C',{' '},num2str(0.0001*10^((X-1)+I(1)/3)),' -L 0.001 -P 1.0E-12 -N 0 -M -V -1 -W 1 -K "weka.classifiers.functions.supportVector.PolyKernel -E 1.0 -C 0"'))));
        nb.buildClassifier(train);
        

        end
        
        
     
    case 'naive'
        
       wekaSwitch='bayes.NaiveBayes';
       wekaExtension='-K';
       nb = trainWekaClassifier(train,wekaSwitch,{wekaExtension});
       
    case 'logistic'
        
        nb=javaObject(['weka.classifiers.','functions.Logistic']);
      
        lossBrierTrain=zeros(6,1);
        lossLogTrain=zeros(6,1);
        
        for i=1:6
        
        nb.setOptions(weka.core.Utils.splitOptions(char(strcat(' -R',{' '},num2str(1E-3*10^i),' -M -1'))));
        nb.buildClassifier(train);
        [~, classProbsCal] = wekaClassify(cal,nb);
        [ lossB,lossL ] = calcLoss( classProbsCal(:,2),actCal );
        lossBrierTrain(i)=lossB;
        lossLogTrain(i)=lossL;
        end
        
         % save losses
        if strcmp(tuningType,'coarse')
        [~,I]=min(lossBrierTrain); 
        save(strcat('lossesLogisticCoarse','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain','lossLogTrain')   
        nb.setOptions(weka.core.Utils.splitOptions(char(strcat(' -R',{' '},num2str(1E-3*10^I(1)/3),' -M -1'))));
        nb.buildClassifier(train);
        else
               
       % use X which is the minimum supplied Brier loss setting of coarse tuning
       load(strcat('lossesLogisticCoarse','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain','lossLogTrain'); 
       [~,X]=min(lossBrierTrain);    
       lossBrierTrain2=zeros(5,1);
       lossLogTrain2=zeros(5,1); 
        
        for i=1:5
        
        nb.setOptions(weka.core.Utils.splitOptions(char(strcat(' -R',{' '},num2str(1E-3*10^((X-1)+i/3)),' -M -1'))));
        nb.buildClassifier(train);
        
        [~, classProbsCal] = wekaClassify(cal,nb);
        [ lossB,lossL ] = calcLoss( classProbsCal(:,2),actCal );
        lossBrierTrain2(i)=lossB;
        lossLogTrain2(i)=lossL;
        end
        
        % find minimum loss;
        
        [~,I]=min(lossBrierTrain2); 
        
        %save
        
        save(strcat('lossesLogisticFine','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain2','lossLogTrain2')                                
        
        nb.setOptions(weka.core.Utils.splitOptions(char(strcat(' -R',{' '},num2str(1E-3*10^((X-1)+I(1)/3)),' -M -1'))));
        nb.buildClassifier(train);
        

        end
        
    case 'bagging'
        
       
        nb=javaObject(['weka.classifiers.','meta.Bagging']);
        lossBrierTrain=zeros(6,1);
        lossLogTrain=zeros(6,1);
        
        for i=1:6
         
        nb.setOptions(weka.core.Utils.splitOptions(char(strcat({' '},'-P 100 -S 1 -num-slots 1 -I 10 -W weka.classifiers.trees.J48 --',{' '},'-C',{' '},num2str(0.25*10^(-i)),' -M 2'))));
        nb.buildClassifier(train);
        [~, classProbsCal] = wekaClassify(cal,nb);
        [ lossB,lossL ] = calcLoss( classProbsCal(:,2),actCal );
        lossBrierTrain(i)=lossB;
        lossLogTrain(i)=lossL;
        end
        
        % save losses
        if strcmp(tuningType,'coarse')
        [~,I]=min(lossBrierTrain); 
        save(strcat('lossesBaggingCoarse','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain','lossLogTrain')
        nb.setOptions(weka.core.Utils.splitOptions(char(strcat({' '},'-P 100 -S 1 -num-slots 1 -I 10 -W weka.classifiers.trees.J48 --',{' '},'-C',{' '},num2str(0.25*10^(-I(1))),' -M 2'))));
        nb.buildClassifier(train);
        else
               
       % use X which is the minimum supplied Brier loss setting of coarse tuning
        load(strcat('lossesBaggingCoarse','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain','lossLogTrain'); 
       [~,X]=min(lossBrierTrain);   
       
        lossBrierTrain2=zeros(5,1);
        lossLogTrain2=zeros(5,1);
        
        for i=1:5
       
        
        nb.setOptions(weka.core.Utils.splitOptions(char(strcat({' '},'-P 100 -S 1 -num-slots 1 -I 10 -W weka.classifiers.trees.J48 --',{' '},'-C',{' '},num2str(0.25*10^(-((X-1)+i/3))),' -M 2'))));
        nb.buildClassifier(train);
        [~, classProbsCal] = wekaClassify(cal,nb);
        [ lossB,lossL ] = calcLoss( classProbsCal(:,2),actCal );
        lossBrierTrain2(i)=lossB;
        lossLogTrain2(i)=lossL;
        end
        
        % find minimum loss;
        
        [~,I]=min(lossBrierTrain2); 
        
        %save
        
        save(strcat('lossesBaggingFine','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain2','lossLogTrain2')                                
        
        nb.setOptions(weka.core.Utils.splitOptions(char(strcat({' '},'-P 100 -S 1 -num-slots 1 -I 10 -W weka.classifiers.trees.J48 --',{' '},'-C',{' '},num2str(0.25*10^(-((X-1)+I(1)/3))),' -M 2'))));
        nb.buildClassifier(train); 
        
        end
       
       
    case 'nn'
        
        
        nb=javaObject(['weka.classifiers.','functions.MultilayerPerceptron']);
      
        lossBrierTrain=zeros(4,3);
        lossLogTrain=zeros(4,3);
      
        for i=1:4
        k=0;
        for j=0:2
        k=k+1;
        nb.setOptions(weka.core.Utils.splitOptions(char(strcat('  -L',{' '},num2str(0.2*i),' -M', {' '},num2str(0.15+0.15*j),' -N 500 -V 0 -S 0 -E 20 -H a'))));
        nb.buildClassifier(train);
        [~, classProbsCal] = wekaClassify(cal,nb);
        [ lossB,lossL ] = calcLoss( classProbsCal(:,2),actCal );
        lossBrierTrain(i,k)=lossB;
        lossLogTrain(i,k)=lossL;
        
        end
        end
        
        % save losses
        if strcmp(tuningType,'coarse')
        [I,J] = find(lossBrierTrain == min(lossBrierTrain(:)));
        save(strcat('lossesNNCoarse','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain','lossLogTrain')
        nb.setOptions(weka.core.Utils.splitOptions(char(strcat('  -L',{' '},num2str(0.2*I(1)),' -M', {' '},num2str(0.15+0.15*J(1)),' -N 500 -V 0 -S 0 -E 20 -H a'))));
        nb.buildClassifier(train);
        else
               
       % use X,Y which are the minimum supplied Brier loss setting of coarse tuning
       load(strcat('lossesNNCoarse','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain','lossLogTrain'); 
       [X,Y] = find(lossBrierTrain == min(lossBrierTrain(:))); 
       
        lossBrierTrain2=zeros(4,3);
        lossLogTrain2=zeros(4,3);
       
        Y=Y-1;
        
        for i=1:4
        k=0;
        for j=0:2
        k=k+1;
        nb.setOptions(weka.core.Utils.splitOptions(char(strcat('   -L',{' '},num2str(0.1*((X-1)+i/3)),' -M', {' '},num2str(0.15+0.15*((Y-1)+j/3)),' -N 500 -V 0 -S 0 -E 20 -H a')))); 
        nb.buildClassifier(train);
        [~, classProbsCal] = wekaClassify(cal,nb);
        [ lossB,lossL ] = calcLoss( classProbsCal(:,2),actCal );
        lossBrierTrain2(i,k)=lossB;
        lossLogTrain2(i,k)=lossL;
        
        end
        end
        
        % find minimum loss;
        
        [I,J] = find(lossBrierTrain2 == min(lossBrierTrain2(:)));  
        
        J=J-1;
        
        %save
        
        save(strcat('lossesNNFine','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain2','lossLogTrain2')                                
        
        nb.setOptions(weka.core.Utils.splitOptions(char(strcat('   -L',{' '},num2str(0.1*((X-1)+I(1)/3)),' -M', {' '},num2str(0.15+0.15*((Y-1)+J(1)/3)),' -N 500 -V 0 -S 0 -E 20 -H a'))));
        nb.buildClassifier(train);
        
        end

        
end

else

% calculate if the full parameters are already specified
    
 switch wekaAlgorithm

    case 'tree'
        
      nb=javaObject(['weka.classifiers.','trees.J48']);  
      nb.setOptions(weka.core.Utils.splitOptions(char(strcat(' -C',{' '},num2str(0.25*10^(-((X-1)+I(1)/3))),' -M 2'))));
      nb.buildClassifier(train);
    
     case 'SMO'
         
      nb=javaObject(['weka.classifiers.','functions.SMO']);
      nb.setOptions(weka.core.Utils.splitOptions(char(strcat(' -C',{' '},num2str(0.0001*10^((X-1)+I(1)/3)),' -L 0.001 -P 1.0E-12 -N 0 -M -V -1 -W 1 -K "weka.classifiers.functions.supportVector.PolyKernel -E 1.0 -C 0"'))));
      nb.buildClassifier(train);
        
     case 'naive'
         
      wekaSwitch='bayes.NaiveBayes';
      wekaExtension='-K';
      nb = trainWekaClassifier(train,wekaSwitch,{wekaExtension});
         
     case 'logistic'
         
     nb=javaObject(['weka.classifiers.','functions.Logistic']);
     nb.setOptions(weka.core.Utils.splitOptions(char(strcat(' -R',{' '},num2str(1E-3*10^((X-1)+I(1)/3)),' -M -1'))));
     nb.buildClassifier(train);
         
     case 'bagging'
         
     nb=javaObject(['weka.classifiers.','meta.Bagging']);
     nb.setOptions(weka.core.Utils.splitOptions(char(strcat({' '},'-P 100 -S 1 -num-slots 1 -I 10 -W weka.classifiers.trees.J48 --',{' '},'-C',{' '},num2str(0.25*10^(-((X-1)+I(1)/3))),' -M 2'))));
     nb.buildClassifier(train);    
         
     case 'nn'
      
      Y=Y-1;
      J=J-1;
      
      nb=javaObject(['weka.classifiers.','functions.MultilayerPerceptron']);
      nb.setOptions(weka.core.Utils.splitOptions(char(strcat('   -L',{' '},num2str(0.1*((X-1)+I(1)/3)),' -M', {' '},num2str(0.15+0.15*((Y-1)+J(1)/3)),' -N 500 -V 0 -S 0 -E 20 -H a'))));
      nb.buildClassifier(train);
         
 end
 
    
end



% obtain train and test wekaAlgorithm probabilities

[~, classProbsCal] = wekaClassify(cal,nb);
[~, classProbsTest] = wekaClassify(test,nb);


%define train vector and prob vector for p0 and p1 (probs)

cal=horzcat(classProbsCal(:,2),mdata(calSetInt,end));
out=horzcat(classProbsTest(:,2),mdata(testSetInt,end));


% calc IVAP

[ ~,~, probsIVAP ] = calcIVAP( cal,out );

% isotonic regression (link to R)

probsIR=zeros(size(out,1),1);

openR

evalR('library("fdrtool")');

putRdata('z',cal);

evalR('mr = monoreg(z)');
evalR('x0 <- mr$x');
evalR('y0 <- mr$yf');
x0 = getRdata('x0');
y0 = getRdata('y0');

for i=1:size(out,1)

    ind=find(x0>=out(i,1),1);
    if(isempty(ind))
        ind=size(y0,1);
    end
probsIR(i)=y0(ind);

end

closeR

% Platt calibration

probsPlatt=zeros(size(out,1),1);

B = mnrfit(cal(:,1),1+cal(:,2));
pihat = mnrval(B,cal(:,1));

[calSort,IX]=sort(cal(:,1));

for i=1:size(out,1)
  ind=find(calSort>=out(i,1),1);
   
  if(isempty(ind))
        ind=size(cal,1);
  end
  
  probsPlatt(i)=pihat(IX(ind),2);
  probsPlatt(probsPlatt<0)=0;
  probsPlatt(probsPlatt>1)=1;
end

%combine probs

classProbsTest(classProbsTest<0)=0;

probs=horzcat(probsIVAP,probsIR,probsPlatt,classProbsTest(:,2));

end


==> genLosses.m <==
function [losses] = genLosses(data,wekaAlgorithm,properInt,calibrationInt,tuneType)

% genLosses function calculating Brier and log losses for underlying Weka
% algorthms and 4 different calibration methods


% add paths to Matlab2Weka and Matlab-R interfaces (change source directory if different)

addpath(strcat(pwd,'\resources\matlab2weka'));
addpath(strcat(pwd,'\resources\MATLAB-R'));

%% load and process data

% open the arff source file (change source directory if different)

wekaOBJ = loadARFF(strcat(pwd,'\data\',data,'.arff'));

% build Weka object

[mdata,featureNames,targetNDX,~,relationName] =weka2matlab(wekaOBJ);

%rebuild in Weka format

cdata=horzcat(num2cell(mdata(:,1:end-1)),cellstr(num2str(mdata(:,end),'%10.5e\n')));

%define data size

datSize=size(mdata,1);

%define test set (change if different)

testSet=datSize-round(0.66*datSize);

% define training and calibration set (change if different)

traincalSet=datSize-testSet;

%% define testing vector array

testSetInt=traincalSet+1:datSize;

% define sizes of the calibration set and the proper training set

calSet=calibrationInt*round(traincalSet/(calibrationInt+properInt));
trainSet=datSize-testSet-calSet;


%% generate probabilities for different folds for COARSE tuning first

% if there are no folds

if (calibrationInt==0 || properInt==0)
 
probs=zeros(1,testSet,5);    
trainSet=datSize-testSet;
trainSetInt=1:trainSet;
calSetInt=trainSetInt;

% weka format

train = matlab2weka(relationName,featureNames,cdata(trainSetInt,:),targetNDX);
cal=matlab2weka(relationName,featureNames,cdata(calSetInt,:));
test = matlab2weka(relationName,featureNames,cdata(testSetInt:end,:));

%define acxtual values for the calibration set 

actCal=mdata(calSetInt,end);

%calculate probabilities

probs(1,:,:) = calcProbs(  train,cal,test,actCal,trainSetInt,calSetInt,testSetInt,mdata,wekaAlgorithm,'coarse');
    
else

    probs=zeros(calibrationInt+properInt,testSet,5);
    
% run across different folds

for i=1:calibrationInt+properInt
   
 
    if calibrationInt>=properInt      
     %define calibration and proper training vector arrays
     trainSetInt=(i-1)*trainSet+1:i*trainSet;
     calSetInt=horzcat(1:(i-1)*trainSet,max(trainSetInt)+1:traincalSet);     
    else
     %define calibration and proper training vector arrays
     calSetInt=(i-1)*calSet+1:i*calSet;
     trainSetInt=horzcat(1:(i-1)*calSet,max(calSetInt)+1:traincalSet);         
    end
    
    % weka format

    train = matlab2weka(relationName,featureNames,cdata(trainSetInt,:),targetNDX);
    cal=matlab2weka(relationName,featureNames,cdata(calSetInt,:));
    test = matlab2weka(relationName,featureNames,cdata(testSetInt:end,:));

    %define actual values for the calibration set 

    actCal=mdata(calSetInt,end);

    %calculate probabilities
  
    probs(i,:,:) = calcProbs( train,cal,test,actCal,trainSetInt,calSetInt,testSetInt,mdata,wekaAlgorithm,'coarse');
    
end

end



%% generate probabilities for different folds now for FINE tuning

if strcmp(tuneType,'fine')
    
% if there are no folds

if (calibrationInt==0 || properInt==0)
 
probs=zeros(1,testSet,5);    
trainSet=datSize-testSet;
trainSetInt=1:trainSet;
calSetInt=trainSetInt;

% weka format

train = matlab2weka(relationName,featureNames,cdata(trainSetInt,:),targetNDX);
cal=matlab2weka(relationName,featureNames,cdata(calSetInt,:));
test = matlab2weka(relationName,featureNames,cdata(testSetInt:end,:));

%define acxtual values for the calibration set 

actCal=mdata(calSetInt,end);

%calculate probabilities

probs(1,:,:) = calcProbs(train,cal,test,actCal,trainSetInt,calSetInt,testSetInt,mdata,wekaAlgorithm,'fine');
    
else

    probs=zeros(calibrationInt+properInt,testSet,5);
    
% run across different folds

for i=1:calibrationInt+properInt
   
 
    if calibrationInt>=properInt      
     %define calibration and proper training vector arrays
     trainSetInt=(i-1)*trainSet+1:i*trainSet;
     calSetInt=horzcat(1:(i-1)*trainSet,max(trainSetInt)+1:traincalSet);     
    else
     %define calibration and proper training vector arrays
     calSetInt=(i-1)*calSet+1:i*calSet;
     trainSetInt=horzcat(1:(i-1)*calSet,max(calSetInt)+1:traincalSet);         
    end
    
    % weka format

    train = matlab2weka(relationName,featureNames,cdata(trainSetInt,:),targetNDX);
    cal=matlab2weka(relationName,featureNames,cdata(calSetInt,:));
    test = matlab2weka(relationName,featureNames,cdata(testSetInt:end,:));

    %define actual values for the calibration set 

    actCal=mdata(calSetInt,end);

    %calculate probabilities
  
    probs(i,:,:) = calcProbs( train,cal,test,actCal,trainSetInt,calSetInt,testSetInt,mdata,wekaAlgorithm,'fine');
    
end

end

end

%% extract settings for coarse tuning which yield minimum brier loss

%initialise parameters

X=0;
Y=0;

if (calibrationInt==0 || properInt==0)
  
trainSet=datSize-testSet;
trainSetInt=1:trainSet;
calSetInt=trainSetInt;

    switch wekaAlgorithm

    case 'tree'
        
    load(strcat('lossesTreeCoarse','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain','lossLogTrain');
    testLoss=lossBrierTrain;

    case 'SMO'
        
    load(strcat('lossesSMOCoarse','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain','lossLogTrain');
    testLoss=lossBrierTrain;
          
    case 'logistic'
        
    load(strcat('lossesLogisticCoarse','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain','lossLogTrain');
    testLoss=lossBrierTrain;
                 
    case 'bagging'
        
    load(strcat('lossesBaggingCoarse','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain','lossLogTrain');
    testLoss=lossBrierTrain;
    
    case 'nn'
        
    load(strcat('lossesNNCoarse','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain','lossLogTrain');
    testLoss=lossBrierTrain;
 
    end

        switch wekaAlgorithm

    %two dimensional for NN
            
        case 'nn'
        
      [X,Y] = find(testLoss == min(testLoss(:))); 
    
        otherwise
            
      [~,X]=min(testLoss);    
        
        end
    
else
    
for i=1:calibrationInt+properInt
   
    if calibrationInt>=properInt
     trainSetInt=(i-1)*trainSet+1:i*trainSet;
     calSetInt=horzcat(1:(i-1)*trainSet,max(trainSetInt)+1:traincalSet);     
    else
     calSetInt=(i-1)*calSet+1:i*calSet;
     trainSetInt=horzcat(1:(i-1)*calSet,max(calSetInt)+1:traincalSet);         
    end
    
    
    switch wekaAlgorithm

    case 'tree'
        
    load(strcat('lossesTreeCoarse','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain','lossLogTrain')
    if(i==1)
    testLoss=lossBrierTrain;
    else
    testLoss=testLoss+lossBrierTrain;   
    end
    
    case 'SMO'
        
    load(strcat('lossesSMOCoarse','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain','lossLogTrain')
    if(i==1)
    testLoss=lossBrierTrain;
    else
    testLoss=testLoss+lossBrierTrain;   
    end
             
    case 'logistic'
        
    load(strcat('lossesLogisticCoarse','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain','lossLogTrain')
    if(i==1)
    testLoss=lossBrierTrain;
    else
    testLoss=testLoss+lossBrierTrain;   
    end
                      
    case 'bagging'
        
    load(strcat('lossesBaggingCoarse','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain','lossLogTrain')
    if(i==1)
    testLoss=lossBrierTrain;
    else
    testLoss=testLoss+lossBrierTrain;   
    end
                  
    case 'nn'
        
    load(strcat('lossesNNCoarse','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain','lossLogTrain')
    if(i==1)
    testLoss=lossBrierTrain;
    else
    testLoss=testLoss+lossBrierTrain;   
    end
             
    end
    
end


    switch wekaAlgorithm

    %two dimensional for NN
            
    case 'nn'
        
      [X,Y] = find(testLoss == min(testLoss(:))); 
    
        otherwise
            
      [~,X]=min(testLoss);    
        
    end
    
end


%% default settings for fine paramaters

I=3;
J=3;

%%extract settings for fine tuning which yield minimum brier loss

if strcmp(tuneType,'fine')


if (calibrationInt==0 || properInt==0)
  
trainSet=datSize-testSet;
trainSetInt=1:trainSet;
calSetInt=trainSetInt;

    switch wekaAlgorithm

    case 'tree'
        
    load(strcat('lossesTreeFine','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain2','lossLogTrain2');
    testLoss=lossBrierTrain2;

    case 'SMO'
        
    load(strcat('lossesSMOFine','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain2','lossLogTrain2');
    testLoss=lossBrierTrain2;
          
    case 'logistic'
        
    load(strcat('lossesLogisticFine','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain2','lossLogTrain2');
    testLoss=lossBrierTrain2;
                 
    case 'bagging'
        
    load(strcat('lossesBaggingFine','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain2','lossLogTrain2');
    testLoss=lossBrierTrain2;
    
    case 'nn'
        
    load(strcat('lossesNNFine','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain2','lossLogTrain2');
    testLoss=lossBrierTrain2;
 
             
    end

        switch wekaAlgorithm

    %two dimensional for NN
            
        case 'nn'
        
      [I,J] = find(testLoss == min(testLoss(:))); 
    
        otherwise
            
      [~,I]=min(testLoss);    
        
        end
    
else
    
for i=1:calibrationInt+properInt
   
    if calibrationInt>=properInt
     trainSetInt=(i-1)*trainSet+1:i*trainSet;
     calSetInt=horzcat(1:(i-1)*trainSet,max(trainSetInt)+1:traincalSet);     
    else
     calSetInt=(i-1)*calSet+1:i*calSet;
     trainSetInt=horzcat(1:(i-1)*calSet,max(calSetInt)+1:traincalSet);         
    end
    
    
    switch wekaAlgorithm

    case 'tree'
        
    load(strcat('lossesTreeFine','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain2','lossLogTrain2')
    if(i==1)
    testLoss=lossBrierTrain2;
    else
    testLoss=testLoss+lossBrierTrain2;   
    end
    
    case 'SMO'
        
    load(strcat('lossesSMOFine','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain2','lossLogTrain2')
    if(i==1)
    testLoss=lossBrierTrain2;
    else
    testLoss=testLoss+lossBrierTrain2;   
    end
             
    case 'logistic'
        
    load(strcat('lossesLogisticFine','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain2','lossLogTrain2')
    if(i==1)
    testLoss=lossBrierTrain2;
    else
    testLoss=testLoss+lossBrierTrain2;   
    end
                      
    case 'bagging'
        
    load(strcat('lossesBaggingFine','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain2','lossLogTrain2')
    if(i==1)
    testLoss=lossBrierTrain2;
    else
    testLoss=testLoss+lossBrierTrain2;   
    end
                  
    case 'nn'
        
    load(strcat('lossesNNFine','_',num2str(trainSetInt(1)),'_',num2str(trainSetInt(end)),'_',num2str(calSetInt(1)),'_',num2str(calSetInt(end))),'lossBrierTrain2','lossLogTrain2')
    if(i==1)
    testLoss=lossBrierTrain2;
    else
    testLoss=testLoss+lossBrierTrain2;   
    end
             
    end
    
end


    switch wekaAlgorithm

    %two dimensional for NN
            
    case 'nn'
        
      [I,J] = find(testLoss == min(testLoss(:))); 
    
        otherwise
            
      [~,I]=min(testLoss);    
        
    end
    
                       
end

end

%% generate final probabilities with optimal parameters

% if there are no folds

if (calibrationInt==0 || properInt==0)
 
probs=zeros(1,testSet,5);    
trainSet=datSize-testSet;
trainSetInt=1:trainSet;
calSetInt=trainSetInt;

% weka format

train = matlab2weka(relationName,featureNames,cdata(trainSetInt,:),targetNDX);
cal=matlab2weka(relationName,featureNames,cdata(calSetInt,:));
test = matlab2weka(relationName,featureNames,cdata(testSetInt:end,:));

%define acxtual values for the calibration set 

actCal=mdata(calSetInt,end);

%calculate probabilities

probs(1,:,:) = calcProbs(  train,cal,test,actCal,trainSetInt,calSetInt,testSetInt,mdata,wekaAlgorithm,'fine',X,Y,I,J);
    
else

    probs=zeros(calibrationInt+properInt,testSet,5);
    
% run across different folds

for i=1:calibrationInt+properInt
   
 
    if calibrationInt>=properInt      
     %define calibration and proper training vector arrays
     trainSetInt=(i-1)*trainSet+1:i*trainSet;
     calSetInt=horzcat(1:(i-1)*trainSet,max(trainSetInt)+1:traincalSet);     
    else
     %define calibration and proper training vector arrays
     calSetInt=(i-1)*calSet+1:i*calSet;
     trainSetInt=horzcat(1:(i-1)*calSet,max(calSetInt)+1:traincalSet);         
    end
    
    % weka format

    train = matlab2weka(relationName,featureNames,cdata(trainSetInt,:),targetNDX);
    cal=matlab2weka(relationName,featureNames,cdata(calSetInt,:));
    test = matlab2weka(relationName,featureNames,cdata(testSetInt:end,:));

    %define actual values for the calibration set 

    actCal=mdata(calSetInt,end);

    %calculate probabilities
  
    probs(i,:,:) = calcProbs( train,cal,test,actCal,trainSetInt,calSetInt,testSetInt,mdata,wekaAlgorithm,'fine',X,Y,I,J);
    
end

end


%% calculate final probabilities and losses on the test set

actual=mdata(testSetInt,end);

% underlying, Platt, Isotonic probabilities on the first fold

probAlgo=transpose(geomean(probs(1,:,5),1));
probIR=transpose(geomean(probs(1,:,3),1));
probPlatt=transpose(geomean(probs(1,:,4),1));

% IVAP probabilities on the first fold from p0 and p1

probIVAP=transpose(squeeze(probs(1,:,2))./(1-squeeze(probs(1,:,1))+squeeze(probs(1,:,2))));

% CVAP probabilities all folds from p0 and p1

GMp0=transpose(geomean(1-probs(:,:,1),1));
GMp1=transpose(geomean(probs(:,:,2),1));
probCVAP=GMp1./(GMp0+GMp1);


% calculate losses

[lossBrierAlgo,lossLogAlgo]=calcLoss(probAlgo,actual);
[lossBrierPlatt,lossLogPlatt]=calcLoss(probPlatt,actual);
[lossBrierIR,lossLogIR]=calcLoss(probIR,actual);
[lossBrierCVAP,lossLogCVAP]=calcLoss(probCVAP,actual);
[lossBrierIVAP,lossLogIVAP]=calcLoss(probIVAP,actual);

% combine losses

losses=horzcat(lossBrierAlgo,lossBrierPlatt,lossBrierIR,lossBrierIVAP,lossBrierCVAP,lossLogAlgo,lossLogPlatt,lossLogIR,lossLogIVAP,lossLogCVAP);

end



==> run.m <==
% MATLAB routine for calculating Inductive Venn-Abers and Cross Venn-Abers
% probabilities (IVAP and CVAP respectively)

% Ivan Petej
% Royal Holloway, University of London
% 2015

% paper reference: Large-scale probabilistic predictors with and without guarantees of validity 
% (by Vovk, Petej, Fedorova), Advances in Neural Information Processing Systems 28
% (NIPS 2015 Proceedings)

% functions for calculating Brier and log losses for different underlying
% algorithms and calibration methods (Platt, Isotonic Regression, IVAP and
% CVAP)

% usage:

% loss = genLosses(data,wekaAlgorithm,properInt,calibrationInt,tuneType);

% Please note:

% wekaAlgorithm is based on the Weka Data mining tool Weka 3.7.12 available for download at
% http://www.cs.waikato.ac.nz/ml/weka/

% functions require the Matlab-R interface available for download at
% http://www.mathworks.co.uk/matlabcentral/fileexchange/5051-matlab-r-link/

% and the Matlab-Weka interface available for download at
% http://www.mathworks.co.uk/matlabcentral/fileexchange/21204-matlab-weka-interface


% algorithms are:
% 'tree' - J48 decision tree
% 'SMO' - Platt SVM method
% 'naive' - Naive Bayes
% 'logistic' - Logistic regression
% 'bagging' - J48 with bagging
% 'nn' - neural networks


% data corresponds to choice of datasets available from the UCI repository
% (formatted to Weka arff file type) , e.g. 'statlog' corresponds to statlog.arff

% other inputs correspond to

% properInt,calibrationInt - integer determining the proportion of the proper
% training set 'properInt' to the calibration set 'calibrationInt', (in the
% NIPS publication this is referred to proper:calibration)

% tuneType - either 'coarse' or 'fine' tuning

% generated output is in the following format:

% loss(1) - Brier loss for the underlying algorithm
% loss(2) - Brier loss for Platt calibration applied to the underlying algorithm
% loss(3) - Brier loss for Isotonic Regression calibration applied to the underlying algorithm
% loss(4) - Brier loss for IVAP calibration applied to the underlying algorithm
% loss(5) - Brier loss for CVAP calibration applied to the underlying algorithm
% loss(6) - log loss for the underlying algorithm
% loss(7) - log loss for Platt calibration applied to the underlying algorithm
% loss(8) - log loss for Isotonic Regression calibration applied to the underlying algorithm
% loss(9) - log loss for IVAP calibration applied to the underlying algorithm
% loss(10) - log loss for CVAP calibration applied to the underlying algorithm

% example

loss = genLosses('insurance','tree',3,1,'fine');

